Coding Guidelines and Undecidability

The C and C++ programming languages are widely used for the implementation of software in critical systems. They are complex languages with subtle features and peculiarities that might baffle even the more expert programmers. Hence, the general prescription of language subsetting, which occurs in most functional safety standards and amounts to only using a "safer" subset of the language, is particularly applicable to them. Coding guidelines are the preferred way of expressing language subsets. Some guidelines are formulated in terms of the programming language and its implementation only: in this case they are amenable to automatic checking. However, due to fundamental limitations of computing, some guidelines are undecidable, that is, they are based on program properties that no current and future algorithm can capture in all cases. The most mature and widespread coding standards, the MISRA ones, explicitly tag guidelines with undecidable or decidable. It turns out that this information is not of secondary nature and must be taken into account for a full understanding of what the guideline is asking for. As a matter of fact, undecidability is a common source of confusion affecting many users of coding standards and of the associated checking tools. In this paper, we recall the notions of decidability and undecidability in terms that are understandable to any C/C++ programmer. The paper includes a systematic study of all the undecidable MISRA C:2012 guidelines, discussing the reasons for the undecidability and its consequences. We pay particular attention to undecidable guidelines that have decidable approximations whose enforcement would not overly constrain the source code. We also discuss some coding guidelines for which compliance is hard, if not impossible, to prove, even beyond the issue of decidability.

==> divbyzero.c <==
#include <stdio.h>
/* Returns 1 if P points to the name of a file
   containing a valid restricted C program source
   that performs a division by zero when called
   with the input contained in the file whose name
   is pointed to by I; returns 0 otherwise.
   The function works perfectly for every
   combination of its inputs and always returns
   the correct result in finite time.  */
extern int divbyzero(const char *const P,
                     const char *const I);

int halts(const char *const P,
          const char *const I) {
  /* Modify program in P by (1) replacing all
     divisions by zero with equivalent code, and
     (2) adding a statement performing a division
     by zero just before any of its explicit or
     implicit return points; write the resulting
     program in a file whose name is contained
     in P1.  */
  const char *P1 = NULL;
  /* ... */
  return divbyzero(P1, I);
}


==> equiv.c <==
#include <stdio.h>
/* Returns 1 if P1 and P2 point to the name of
   files containing two valid restricted C program
   sources that have the very same behavior for
   each input.
   The function works perfectly for every
   combination of its inputs and always returns
   the correct result in finite time.  */
extern int equiv(const char *const P1,
                 const char *const P2);

int always_halts(const char *const P) {
  /* Modify program in P by adding a "return 1"
     statement just before any of its explicit or
     implicit return points; write the resulting
     program in a file whose name is contained
     in P1.  */
  const char *P1 = NULL;
  /* ... */
  /* Set P2 to the name of a file containing
     the program "int main() { return 1; }".  */
  const char *P2 = NULL;
  /* ... */
  return equiv(P1, P2);
}


==> exten.c <==
extern void f(char *p);
void g(void);

void g(void) {
  char a[9] = {};
  return f(a);
}


==> halt.c <==
#include <stdio.h>
/* Returns 1 if P points to the name of a file
   containing a valid restricted C program source
   that terminates when called with the input
   contained in the file whose name is pointed
   to by I; returns 0 otherwise.
   The function works perfectly for every
   combination of its inputs and always returns
   the correct result in finite time.  */
int halts(const char *const P,
          const char *const I) {
  /* ... */
}

int main(int argc, char **argv) {
  const char * const P = argv[1];
  while (halts(P, P)) {
    printf("%s will terminate on %s\n", P, P);
  }
  printf("%s will not terminate on %s\n", P, P);
  return 0;
}

